An improved Talbot method for numerical Laplace transform inversion

The classical Talbot method for the computation of the inverse Laplace transform is improved for the case where the transform is analytic in the complex plane except for the negative real axis. First, by using a truncated Talbot contour rather than the classical contour that goes to infinity in the left half-plane, faster convergence is achieved. Second, a control mechanism for improving numerical stability is introduced. These two features are incorporated into a software code, whose performance is assessed on transforms from tables as well as from actual applications. It is shown that even when the transform has singularities off the negative real axis, rapid convergence can still be achieved in many cases.

==> ModifiedTalbot.m <==
function [integral,est] = ModifiedTalbot( F,t,opt)

% This function computes an inverse Laplace transform using the cotangent 
% version of the Talbot contour. For small N precomputed parameter values 
% are used and for larger N parameters optimized for stability issues 
% are used to counteract the roundoff error.
% 
% BD & JACW, 2014/03/24
%  
% INPUT
% 
%   F           Function handle of the transform which shall be inverted 
%               numerically      
%   t           Single time value for which the inverse shall be evaluated
% 
% OPTIONAL 
% 
%   opt         Containing a struct with arbitrary many of the following
% 	
%       shift_transform Frequency shift of the transform
%                            0 (default)
%       re_control      Determines if roundoff error parameters should be 
%                       taken into account.
%                            re_control = 1 if so (default)
%                            re_control = 0 if not
%                       If singularities are located off the negative real 
%                       axis, this parameter should always be 0.
%       accuracy_goal   Stops the evaluation if the error estimate reaches 
%                       the given goal.
%                           1e-10 (default)				
%       max_nodes       Maximal number of nodes used
%                           100 (default)
%       fig             Sets if a figure of the convergence history is 
%                       shown.
%                           0 no plot (default)
%                           1 plot 
%       exact_result    Exact result of the inverse of F at time t for 
%                       testing purposes 
% 
% OUTPUT
% 
%   integral    Value of the approximation	
%   est         Estimate for the relative error of 'integral' to the
%               exact solution or (if 'exact_result' is assigned) 
%               relative error of 'integral' to 'exact_result'
%  
% EXAMPLES
% 
%   ModifiedTalbot(@(z) 1./(z+1),1) 
% 	ModifiedTalbot(@(z) 1./sqrt(z),2,struct('accuracy_goal',1e-6,'fig',1))
%
%   proper treating of branchcuts for 1./sqrt(z.^2+1)
%   ModifiedTalbot(@(z) 1./(sqrt(z-1i).*sqrt(z+1i)),1e-2)
%

% In case of no additional inputs
if nargin<3, opt=struct();end

% Getting values specified in options, if not specified, set default
[shift, re, acc, NMax, fig, fe]=processOptions(opt,...
    {'shift_transform','re_control','accuracy_goal','max_nodes','fig','exact_result'},...
    {  0,1,1e-10,100,0,[] });

% Precomputed optimal parameters for Talbot's contour
a= .6407; m = .5017; s = .6122; n = .2645;

% Fix the correction term if a transform shift is involved
shiftI = exp(shift*t);

% Compute the inverse using Talbot's method and the precomputed parameters
% until the accuracy goal is reached or an increase of the error due to 
% roundoff errors is observed
NN1 = 4:2:NMax;
NN2Start = NMax+2;
E1 = [];

% First value for comparing the approximation
integrals=1;
for N = NN1
    theta = ([0:N/2-1]+0.5)*2*pi/N;
    z  = N/t*(-s + m*theta.*cot(a.*theta)+n*1i*theta);
    Dz = N/t*(n*1i+m*cot(a*theta)-m*a*theta.*(csc(a*theta)).^2);
    fa = shiftI*2/N*imag(sum(exp(t*z).*Dz.*F(z+shift)));
    
    % Check if fe is assigned
    % TRUE      compare with exact result
    % FALSE     compare with previous computed value of the integral
    if isempty(fe)
        E1 = [E1; abs((fa-integrals(end))/fa);];
        integrals = [integrals;fa];
    else
        E1 = [E1; abs((fa-fe)/fe);];
        integrals = [integrals;fa];
    end  
    
    % If given accuracy is reached stop the evaluation of the loop
    % The second RE-parameter loop will not be evaluated due to the
    % previous setting of NN2Start
    if E1(end)<acc
        NN1 = 4:2:N;
        break;
    end
    
    % If error starts to increase two times in a row, at least 24 nodes are
    % used and the errors are of a reasonable size at which we can speak of
    % convergence (i.e. < 1e-2 ), switch on RE-control
    if (re && N >=24)
        if (E1(end) > E1(end-1) && E1(end)>E1(end-2) && E1(end-2)<1e-2)
            NN1 = 4:2:N;
            NN2Start = N+2;
            break;
        end
    end
end

% If we consider roundoff error parameters, the following section will
% begin right after an increase of the error due to roundoff issues is
% recognized. 
if re
    E2 = []; 
    NN2 = NN2Start:2:NMax;

    % Calculate an approximation to the constant in the O expressions when
    % comparing the estimated rate of convergence with the estimated
    % roundoff error impact
    K = eps*exp(1.529*(NN2Start-4));
    for N = NN2
        theta = ([0:N/2-1]+0.5)*2*pi/N;
    
        % Calculate the optimal value for c for roundoff parameters
        fz = @(c) c + (log(eps/K))/N - 2*a*c^2*(sin (a*pi))^2/(2*a*c^2*...
            (sin (a*pi))^2 - pi*sin (2*a*pi)*sinh (a*c)^2) + (2*c*...
            (sin (a*pi))^2*(sinh (a*c))^2)/(a*(2*a*c^2*(sin (a*pi))^2 ...
            -pi*sin (2*a*pi)*(sinh (a*c))^2));
    	c = fzero(fz,1);    
       
        % Determine the roundoff parameters and calculate the approximation
        B = c*(sin(a*pi))^2/(2*a*c^2*(sin(a*pi))^2-pi*sin(2*pi*a)*(sinh(a*c))^2);
        s = 2*a*c^2*B;
        m = 2*(sinh(a*c))^2*B;
        n = (sinh(2*a*c)-2*a*c)*B;
        z  = N/t*(-s + m*theta.*cot(a.*theta)+n*1i*theta);
    	Dz = N/t*(n*1i+m*cot(a*theta)-m*a*theta.*(csc(a*theta)).^2);
    	fa = shiftI*2/N*imag(sum(exp(t*z).*Dz.*F(z+shift)));
    
        % Check if fe is assigned
    	% TRUE      compare with exact result
        % FALSE     compare with previous computed value of the integral
      	if isempty(fe)
            E2 = [E2; abs((fa-integrals(end))/fa);];
            integrals = [integrals;fa];
        else
            E2 = [E2; abs((fa-fe)/fe);];
            integrals = [integrals;fa];
        end
    
    	% If given accuracy is reached stop the evaluation of the loop
      	if E2(end)<acc
            NN2 = (NN2Start):2:N;
            break;
        end
    end  
end

% Plot results
if fig
    if re
        plotResults(NN1,E1,NMax,t,NN2,E2)
    else
        plotResults(NN1,E1,NMax,t)
    end
end

% Return solution
if re
    E = [E1;E2];
else
    E = E1;
end
[est, pos] = min(E);
integral = integrals(pos+1);
end







function [varargout]=processOptions (opt,names,stdvalues)
% Reads options or default values out of struct.
% See http://www-m3.ma.tum.de/Software/ComplexVisualToolbox for further
% information

varargout=cell(1,length(names));

for i=1:length(names)
   if (isfield(opt,names{i}))
      varargout{i}=opt.(names{i}); 
   else
      varargout{i}=stdvalues{i};
   end
end
end



function plotResults(NN1,E1,NMax,t,NN2,E2)
    figure;    
    semilogy(NN1,E1,'k-'); hold on;
    semilogy(NN1,E1,'k.','MarkerSize',16);

    % Theoretically predicted rate of convergence
    semilogy(NN1,exp(-1.358*NN1),'b-.','LineWidth',2);
    if nargin == 6
    	semilogy(NN2,E2,'k-'); shg; hold on;
    	semilogy(NN2,E2,'k.','MarkerSize',14);   
    end
    axis([0 NMax+2 1e-16 1e0]); grid on;
    title(['t = '  num2str(t)],'FontSize',14,'interp','LaTeX')
end

